Retrofitting Fine Grain Isolation in the Firefox Renderer (Extended Version)

Firefox and other major browsers rely on dozens of third-party libraries to render audio, video, images, and other content. These libraries are a frequent source of vulnerabilities. To mitigate this threat, we are migrating Firefox to an architecture that isolates these libraries in lightweight sandboxes, dramatically reducing the impact of a compromise. Retrofitting isolation can be labor-intensive, very prone to security bugs, and requires critical attention to performance. To help, we developed RLBox, a framework that minimizes the burden of converting Firefox to securely and efficiently use untrusted code. To enable this, RLBox employs static information flow enforcement, and lightweight dynamic checks, expressed directly in the C++ type system. RLBox supports efficient sandboxing through either software-based-fault isolation or multi-core process isolation. Performance overheads are modest and transient, and have only minor impact on page latency. We demonstrate this by sandboxing performance-sensitive image decoding libraries ( libjpeg and libpng ), video decoding libraries ( libtheora and libvpx ), the libvorbis audio decoding library, and the zlib decompression library. RLBox, using a WebAssembly sandbox, has been integrated into production Firefox to sandbox the libGraphite font shaping library.

==> gnuplot/cross_origin.py <==
#!/usr/bin/env python3

import json

with open('crossOriginAnalysis.json') as f:
    sites = json.load(f)

# map keys to a list of values we've seen for those keys
master_data = {}

# we care only about media resources
def isMedia(key):
    if key.startswith("image/"):
        return True
    elif key == "font" or key == "video" or key == "audio":
        return True
    else:
        return False

for site in sites:
    for (key, val) in site.items():
        if isMedia(key):
            if key in master_data:
                master_data[key].append(val)
            else:
                master_data[key] = [val]

for key in master_data:
    master_data[key] = sorted(master_data[key], reverse=True)
    for _ in range(len(sites) - len(master_data[key])):
        master_data[key].append(0)
    total_for_key = sum(master_data[key])
    print(key + ': ' + str(total_for_key))

import matplotlib.pyplot as pyplot

"""
def plot_field(fieldname, shortname):
    pyplot.plot(master_data[fieldname])
    if fieldname == 'total':
        pyplot.ylabel('Total # of cross-origin resources')
        pyplot.xlabel('Site in Alexa Top 500 (sorted by total cross-origin resources)')
    else:
        pyplot.ylabel('Total # of cross-origin ' + shortname + ' resources')
        pyplot.xlabel('Site in Alexa Top 500 (sorted by # cross-origin ' + shortname + ' resources)')
    pyplot.savefig(shortname + '.png')
    pyplot.clf()

plot_field('total', 'total')
plot_field('text/javascript', 'JS')
plot_field('text/html', 'HTML')
plot_field('text/css', 'CSS')
plot_field('image', 'image')
plot_field('font', 'font')
"""

import itertools
import statistics

def elementwise_add(*args):
    for values in itertools.zip_longest(*args):
        yield sum(values)

def elementwise_firstminusrest(*args):
    for values in itertools.zip_longest(*args):
        yield values[0] - sum(values[1:])

def plot_stacked_bar():
    """ (old version)
    sites_sorted_by_total = sorted(sites, key=lambda site: site['total'], reverse=True)
    image = [site.get('image', 0) for site in sites_sorted_by_total]
    js = [site.get('text/javascript', 0) for site in sites_sorted_by_total]
    html = [site.get('text/html', 0) for site in sites_sorted_by_total]
    css = [site.get('text/css', 0) for site in sites_sorted_by_total]
    font = [site.get('font', 0) for site in sites_sorted_by_total]
    application = [site.get('application', 0) for site in sites_sorted_by_total]
    missing = [site.get('missing', 0) for site in sites_sorted_by_total]
    total = [site.get('total', 0) for site in sites_sorted_by_total]
    f, ax = pyplot.subplots(figsize=(8,4))
    bar1 = pyplot.bar(range(len(sites)), image, width=1)
    bar2 = pyplot.bar(range(len(sites)), html, bottom=image, width=1)
    bar3 = pyplot.bar(range(len(sites)), css, bottom=list(elementwise_add(image, html)), width=1, color='m')
    bar4 = pyplot.bar(range(len(sites)), font, bottom=list(elementwise_add(image, html, css)), width=1)
    bar5 = pyplot.bar(range(len(sites)), js, bottom=list(elementwise_add(image, html, css, font)), width=1)
    bar6 = pyplot.bar(range(len(sites)), application, bottom=list(elementwise_add(image, html, css, font, js)), width=1)
    bar7 = pyplot.bar(range(len(sites)), missing, bottom=list(elementwise_add(image, html, css, font, js, application)), width=1, color='g')
    bar8 = pyplot.bar(range(len(sites)), list(elementwise_firstminusrest(total, image, html, css, js, application, missing)), bottom=list(elementwise_add(image, html, css, font, js, application, missing)), width=1)
    pyplot.ylabel('Number of cross-origin resources')
    pyplot.xlabel('Site in Alexa Top 500 (sorted by total cross-origin resources)')
    pyplot.legend((bar1, bar2, bar3, bar4, bar5, bar6, bar7, bar8), ('image', 'html', 'css', 'font', 'js', 'application', 'missing', 'other'))
    """
    sites_sorted_by_total = sorted(sites, key=lambda site: sum(val for (key, val) in site.items() if isMedia(key)), reverse=True)
    jpeg = [site.get('image/jpeg', 0) + site.get('image/jpg', 0) for site in sites_sorted_by_total]
    gif = [site.get('image/gif', 0) for site in sites_sorted_by_total]
    png = [site.get('image/png', 0) for site in sites_sorted_by_total]
    other_image = [site.get('image/webp', 0) + site.get('image/x-icon', 0) + site.get('image/svg+xml', 0) + site.get('image/vnd.microsoft.icon', 0) + site.get('image/bmp', 0) for site in sites_sorted_by_total]
    other = [site.get('font', 0) + site.get('video', 0) + site.get('audio', 0) for site in sites_sorted_by_total]
    total_media = [sum(val for (key, val) in site.items() if isMedia(key)) for site in sites_sorted_by_total]
    print()
    print("median media: ", statistics.median(total_media))
    print("mean media: ", statistics.mean(total_media))
    print("highest 10 media: ", total_media[0:10])
    print("number of sites with no cross-origin media:", sum((0 if x > 0 else 1) for x in total_media))
    pyplot.rcParams['pdf.fonttype'] = 42 # true type font
    pyplot.rcParams["font.family"] = "Times New Roman"
    pyplot.rcParams["font.size"] = "10"
    f, ax = pyplot.subplots(figsize=(5,1.6))
    ax.spines['bottom'].set_position(('data', 0))
    ax.spines['left'].set_position(('data', -1))
    ax.set_xlim(xmin=-1, xmax=500)
    #ax.set_ylim(ymin=0, ymax=500)
    bar_jpeg = ax.bar(range(len(sites)), jpeg, width=1)
    bar_gif = ax.bar(range(len(sites)), gif, bottom=jpeg, width=1)
    bar_png = ax.bar(range(len(sites)), png, bottom=list(elementwise_add(jpeg, gif)), width=1)
    bar_other_image = ax.bar(range(len(sites)), other_image, bottom=list(elementwise_add(jpeg, gif, png)), width=1)
    bar_other = ax.bar(range(len(sites)), other, bottom=list(elementwise_add(jpeg, gif, png, other_image)), width=1)
    ax.set_ylabel('# cross-origin resources')
    ax.set_xlabel('Alexa Top-500 Sites (sorted by total cross-origin resources)')
    ax.legend((bar_jpeg, bar_gif, bar_png, bar_other_image, bar_other), ('jpeg', 'gif', 'png', 'other image (e.g. svg, webp)', 'other (font, video, audio)'))
    # pyplot.savefig('crossOrigin.png')
    pyplot.savefig("crossOrigin.pdf", bbox_inches='tight')
    pyplot.clf()

plot_stacked_bar()


==> gnuplot/page_latency.py <==
#!/usr/bin/env python3

import matplotlib.pyplot as plt
from matplotlib.ticker import (MultipleLocator)
import numpy as np
import json
import os

file_dir = os.path.dirname(__file__)

def extract_test_data(fname):
    with open(fname) as json_file:
        return json.load(json_file)

plt.rcParams['pdf.fonttype'] = 42 # true type font
plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['font.size'] = '8'
fig, ax = plt.subplots(figsize=(3.5, 1.6))

data = extract_test_data("./page_latency.json")
orig = data["stock"]
sfi = data["sfi"]
psspin = data["psspin"]

test_names = [test["name"] for test in orig]
orig_results = [test["value"] / 1000 for test in orig]
sfi_results = [test["value"] / 1000 for test in sfi]
psspin_results = [test["value"] / 1000 for test in psspin]

y_pos = np.arange(len(test_names))
width = 0.2

ax.bar(y_pos - width, orig_results, width, align='center', label="Stock", color='#6db6ff')
ax.bar(y_pos        , sfi_results, width, align='center', label="SFI", color='#9400D3')
ax.bar(y_pos + width, psspin_results, width, align='center', label="Process", color='#009E73')
ax.set_xticks(y_pos)
ax.set_xticklabels(test_names, fontsize='small', horizontalalignment='right')
for tick in ax.get_xticklabels():
    tick.set_rotation(45)

ax.set_ylabel('Page load (sec)', fontsize='large')
ax.yaxis.set_minor_locator(MultipleLocator(0.5))
ax.yaxis.set_major_locator(MultipleLocator(2))

ax.tick_params(axis="y", which="both", direction="in")
ax.legend(loc='upper left', fontsize='x-small', edgecolor='none')
ax.grid(axis="y", linestyle="dotted")

plt.tight_layout(pad=0)
plt.savefig("./page_latency.pdf", format="pdf")


==> gnuplot/page_memory_overhead.py <==
#!/usr/bin/env python3

import matplotlib.pyplot as plt
from matplotlib.ticker import (MultipleLocator)
import numpy as np
import json
import os

file_dir = os.path.dirname(__file__)

def extract_test_data(fname):
    with open(fname) as json_file:
        return json.load(json_file)

plt.rcParams['pdf.fonttype'] = 42 # true type font
plt.rcParams['font.family'] = 'Times New Roman'
plt.rcParams['font.size'] = '7'
fig, ax = plt.subplots(figsize=(3.5, 1.6))

data = extract_test_data("./page_memory_overhead.json")
orig = data["stock"]
sfi = data["sfi"]
psspin = data["psspin"]

test_names = [test["name"] for test in orig]
orig_results = [test["value"] / 1024 for test in orig]
sfi_results = [test["value"] / 1024 for test in sfi]
psspin_results = [test["value"] / 1024 for test in psspin]

y_pos = np.arange(len(test_names))
width = 0.2

ax.bar(y_pos - width, orig_results, width, align='center', label="Stock", color='#6db6ff')
ax.bar(y_pos        , sfi_results, width, align='center', label="SFI", color='#9400D3')
ax.bar(y_pos + width, psspin_results, width, align='center', label="Process", color='#009E73')
ax.set_xticks(y_pos)
ax.set_xticklabels(test_names, fontsize='small', horizontalalignment='right')
for tick in ax.get_xticklabels():
    tick.set_rotation(45)

ax.set_ylabel('Peak memory (MB)', fontsize='large')
ax.yaxis.set_minor_locator(MultipleLocator(50))
ax.yaxis.set_major_locator(MultipleLocator(200))
ax.tick_params(axis="y", which="both", direction="in")
#ax.legend(loc='upper left', fontsize='small', edgecolor='none')
ax.grid(axis="y", linestyle="dotted")

plt.tight_layout(pad=0)
plt.savefig("./page_memory_overhead.pdf", format="pdf")

